The Sklyanin Bracket and Cluster Adjacency at All Multiplicity

We argue that the Sklyanin Poisson bracket on Gr(4,n) can be used to efficiently test whether an amplitude in planar ${\cal{N}}=4$ supersymmetric Yang-Mills theory satisfies cluster adjacency. We use this test to show that cluster adjacency is satisfied by all one- and two-loop MHV amplitudes in this theory, once suitably regulated. Using this technique we also demonstrate that cluster adjacency implies the extended Steinmann relations at all particle multiplicities.

==> anc/sklyanin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    119874,       3273]
NotebookOptionsPosition[    114488,       3185]
NotebookOutlinePosition[    114847,       3201]
CellTagsIndexPosition[    114804,       3198]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook is included as an ancillary file to \
\[OpenCurlyDoubleQuote]The Sklyanin Bracket and Cluster Adjacency at All \
Multiplicity\[CloseCurlyDoubleQuote] by John Golden, Andrew J. McLeod, Marcus \
Spradlin, and Anastasia Volovich, arXiv:1902.11286.\n\nIt contains the symbol \
of the one-loop BDS-like normalized MHV amplitude,  as well as the full \
minimally-normalized MHV amplitude,  for arbitrary n. We also provide a \
function for calculating the Sklyanin bracket between arbitrary pairs of \
cluster coordinates, and in particular between any pair of coordinates that \
appear next to each other in a symbol.",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
   3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
   3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
   3.759905087845914*^9, 3.759905118389323*^9}, {3.760109926015141*^9, 
   3.7601099320652637`*^9}, {3.760342362806841*^9, 3.760342365577257*^9}, 
   3.760943914122657*^9},ExpressionUUID->"f3ec6aa2-5eb0-457f-aaf8-\
0a62067afb0c"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Background Definitions",
 FontColor->RGBColor[1, 0, 1]]], "Subsection",
 CellChangeTimes->{{3.7598340313609343`*^9, 
  3.759834033994261*^9}},ExpressionUUID->"9e3c32fb-e216-4c89-8fa7-\
6e9a884c491a"],

Cell[TextData[StyleBox["We first provide some background definitions to \
standardize the indices of Mandelstam and Plucker coordinates at n points, \
and to map the functions that appear in the one-loop minimally normalized \
amplitude to their symbol.",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
  3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
  3.759904546889917*^9}, {3.759904859962432*^9, 
  3.7599049908717422`*^9}},ExpressionUUID->"55b256df-41ce-4e55-95a5-\
4c7ac1e4061d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.759915926324329*^9, 
  3.759915935379712*^9}},ExpressionUUID->"4157b8dc-09bf-47fa-8af3-\
825119f470de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"ct", "[", "tt__", "]"}], "]"}], ":=", 
  RowBox[{"CircleTimes", "[", "tt", "]"}]}]], "Input",
 CellChangeTimes->{{3.7598294630879707`*^9, 
  3.759829464953745*^9}},ExpressionUUID->"7d4deaa2-e1cb-4380-8271-\
9f92f3fc1421"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sToStandard", "[", 
   RowBox[{"func_", ",", 
    RowBox[{"n_", "?", "OddQ"}]}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"func", "/.", 
     RowBox[{
      RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
      RowBox[{"s", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
         RowBox[{"{", "tt", "}"}]}], ")"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", 
              RowBox[{"Floor", "[", 
               RowBox[{"n", "/", "2"}], "]"}]}]}], "]"}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "tt", "}"}], "]"}], "\[Equal]", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"n", "/", "2"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", "n", "-", 
              RowBox[{"Length", "[", 
               RowBox[{"{", "tt", "}"}], "]"}]}]}], "]"}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "tt", "}"}], "]"}], ">", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"n", "/", "2"}], "]"}]}]}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sToStandard", "[", 
   RowBox[{"func_", ",", 
    RowBox[{"n_", "?", "EvenQ"}]}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"func", "/.", 
     RowBox[{
      RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
      RowBox[{"s", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
         RowBox[{"{", "tt", "}"}]}], ")"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "tt", "}"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
               RowBox[{"Range", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Last", "[", 
                   RowBox[{"{", "tt", "}"}], "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Last", "[", 
                   RowBox[{"{", "tt", "}"}], "]"}], "+", 
                  RowBox[{"n", "/", "2"}]}]}], "]"}]}]}], "}"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "tt", "}"}], "]"}], "==", 
         RowBox[{"n", "/", "2"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"s", "[", "tt__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"#", ",", "n", ",", "1"}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Last", "[", 
               RowBox[{"{", "tt", "}"}], "]"}], "+", "n", "-", 
              RowBox[{"Length", "[", 
               RowBox[{"{", "tt", "}"}], "]"}]}]}], "]"}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "tt", "}"}], "]"}], ">", 
         RowBox[{"n", "/", "2"}]}]}]}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.759830359966753*^9, 3.7598303973335047`*^9}, {
  3.759833054736096*^9, 3.759833093540029*^9}, {3.759834008029807*^9, 
  3.759834010055518*^9}},ExpressionUUID->"49fbc31a-1f28-43e7-bafc-\
7dfd252e9d36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"abToStandard", "[", 
   RowBox[{"func_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"func", "/.", 
    RowBox[{
     RowBox[{"ab", "[", "tt__", "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Signature", "[", 
       RowBox[{"{", "tt", "}"}], "]"}], 
      RowBox[{"ab", "@@", 
       RowBox[{"Sort", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"{", "tt", "}"}], ",", "n", ",", "1"}], "]"}], 
        "]"}]}]}]}]}], "]"}]}]], "Input",ExpressionUUID->"83af05fe-b50f-4169-\
bcc1-cde63853ef12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toPl", "[", "t__", "]"}], ":=", 
  RowBox[{"ab", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"First", "[", 
      RowBox[{"{", "t", "}"}], "]"}], "-", "1"}], ",", 
    RowBox[{"First", "[", 
     RowBox[{"{", "t", "}"}], "]"}], ",", 
    RowBox[{"Last", "[", 
     RowBox[{"{", "t", "}"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Last", "[", 
      RowBox[{"{", "t", "}"}], "]"}], "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598300956863623`*^9, 
  3.7598301233925447`*^9}},ExpressionUUID->"5578010b-b1dd-470e-9ff6-\
0d879714a9b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toSymbol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Pi", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", "t1__", "]"}], "/", 
         RowBox[{"s", "[", "t2__", "]"}]}], "]"}], "^", "2"}], ":>", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"toPl", "[", "t1", "]"}], ",", 
          RowBox[{"toPl", "[", "t1", "]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"toPl", "[", "t1", "]"}], ",", 
          RowBox[{"toPl", "[", "t2", "]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"toPl", "[", "t2", "]"}], ",", 
          RowBox[{"toPl", "[", "t1", "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"toPl", "[", "t2", "]"}], ",", 
          RowBox[{"toPl", "[", "t2", "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", "t1__", "]"}], "/", 
         RowBox[{"s", "[", "t2__", "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", "t3__", "]"}], "/", 
         RowBox[{"s", "[", "t4__", "]"}]}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t3", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t4", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t3", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t4", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t3", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t3", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t4", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t4", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", "t1__", "]"}], "/", 
         RowBox[{"s", "[", "t2__", "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"s", "[", "t3__", "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "t4__", "]"}], "/", 
           RowBox[{"s", "[", "t5__", "]"}]}], "/", 
          RowBox[{"s", "[", "t6__", "]"}]}]}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t3", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t4", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t5", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t1", "]"}], ",", 
         RowBox[{"toPl", "[", "t6", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t3", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t4", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t5", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t2", "]"}], ",", 
         RowBox[{"toPl", "[", "t6", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t3", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t3", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t4", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t4", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t5", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t5", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}], "-", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t6", "]"}], ",", 
         RowBox[{"toPl", "[", "t1", "]"}]}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{
         RowBox[{"toPl", "[", "t6", "]"}], ",", 
         RowBox[{"toPl", "[", "t2", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"a_", ",", "___", ",", "b_"}], "]"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"c_", ",", "___", ",", "d_"}], "]"}], "/", 
            RowBox[{"s", "[", 
             RowBox[{"a_", ",", "___", ",", "d_"}], "]"}]}], "/", 
           RowBox[{"s", "[", 
            RowBox[{"c_", ",", "___", ",", "b_"}], "]"}]}]}]}]}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ct", "[", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{
             RowBox[{"a", "-", "1"}], ",", "a", ",", "b", ",", 
             RowBox[{"b", "+", "1"}]}], "]"}], ",", 
           RowBox[{"ab", "[", 
            RowBox[{
             RowBox[{"a", "-", "1"}], ",", "a", ",", 
             RowBox[{"a", "+", "1"}], ",", "d"}], "]"}]}], "]"}]}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", 
            RowBox[{"d", "-", "1"}], ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", 
            RowBox[{"a", "+", "1"}], ",", "d"}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", 
            RowBox[{"d", "-", "1"}], ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", 
            RowBox[{"a", "+", "1"}], ",", "d"}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", 
            RowBox[{"d", "-", "1"}], ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", 
            RowBox[{"a", "+", "1"}], ",", "d"}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", "a", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "b", ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"ct", "[", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{
            RowBox[{"c", "-", "1"}], ",", "c", ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}], ",", 
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", 
            RowBox[{"d", "-", "1"}], ",", "d", ",", 
            RowBox[{"d", "+", "1"}]}], "]"}]}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{"a", "\[Equal]", 
         RowBox[{"c", "-", "1"}]}], "\[And]", 
        RowBox[{"b", "\[Equal]", 
         RowBox[{"d", "-", "1"}]}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.759828976635325*^9, 3.759828981867318*^9}, {
   3.759829301226755*^9, 3.7598293652947187`*^9}, {3.759829401343998*^9, 
   3.759829402273177*^9}, {3.759829475456683*^9, 3.759829500781028*^9}, {
   3.759829545303012*^9, 3.759829545672483*^9}, {3.759829584636662*^9, 
   3.759829737619955*^9}, {3.7598298173310623`*^9, 3.7598298220658607`*^9}, {
   3.759830086126783*^9, 3.759830090174065*^9}, {3.759830144322241*^9, 
   3.759830207271105*^9}, {3.759830483826295*^9, 3.759830572582625*^9}, {
   3.759831566774508*^9, 3.759831567712891*^9}, {3.759831602414916*^9, 
   3.75983171201502*^9}, 3.7598318899538307`*^9, 3.7598319348032417`*^9, {
   3.759831966073269*^9, 3.75983197390311*^9}, {3.7598320320704517`*^9, 
   3.7598320372779827`*^9}, {3.759832082389351*^9, 3.759832115521501*^9}, {
   3.759832157325811*^9, 3.759832163011437*^9}, {3.759832205997096*^9, 
   3.759832211958222*^9}, {3.7598322837169027`*^9, 3.759832285208699*^9}, {
   3.759832332762743*^9, 3.759832334554438*^9}, {3.7599045590497103`*^9, 
   3.759904588237565*^9}},ExpressionUUID->"dd44e615-7e69-44ea-a56f-\
63b18d4b215f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"capReplacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"a_", ",", " ", "b_", ",", " ", 
        RowBox[{"tup", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], ",", " ", 
        RowBox[{"tup", "[", 
         RowBox[{"l_", ",", " ", "m_", ",", " ", "n_"}], "]"}]}], "]"}], " ", 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", " ", "i", ",", " ", "j", ",", " ", "k"}], "]"}], 
        " ", "*", 
        RowBox[{"ab", "[", 
         RowBox[{"b", ",", " ", "l", ",", " ", "m", ",", " ", "n"}], "]"}]}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a", ",", " ", "l", ",", " ", "m", ",", " ", "n"}], "]"}], 
        " ", "*", 
        RowBox[{"ab", "[", 
         RowBox[{"b", ",", " ", "i", ",", " ", "j", ",", " ", "k"}], 
         "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"i_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"j_", ",", "k_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"l_", ",", "m_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"n_", ",", "o_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"i", ",", "j", ",", "l", ",", "m"}], "]"}], "*", 
        RowBox[{"ab", "[", 
         RowBox[{"i", ",", "k", ",", "n", ",", "o"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"i", ",", "j", ",", "n", ",", "o"}], "]"}], "*", 
        RowBox[{"ab", "[", 
         RowBox[{"i", ",", "k", ",", "l", ",", "m"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7599158942150993`*^9, 
  3.7599159154105167`*^9}},ExpressionUUID->"b108623b-2530-4017-926e-\
db8db074f05a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["BDS-like Normalized Amplitude",
 FontColor->RGBColor[1, 0, 1]]], "Subsection",
 CellChangeTimes->{{3.759834090933515*^9, 3.759834094757827*^9}, {
  3.7598341316286783`*^9, 
  3.759834137677149*^9}},ExpressionUUID->"f0a93907-b7e4-4dd5-8239-\
10cda8e61f72"],

Cell[TextData[StyleBox["The symbol of the BDS-like normalized amplitude is \
given in eq. (4.2) of the accompanying paper. It is generated here by \
bdsLikeSymbA[n] for any n>5 that is not a multiple of 4.",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
  3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
  3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
  3.759904999747015*^9, 3.759905009725088*^9}, {3.7599050767687683`*^9, 
  3.7599050834669743`*^9}, {3.759905185037574*^9, 
  3.759905235912471*^9}},ExpressionUUID->"30243d8e-e6f8-493a-9fe8-\
d831331883a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uSum", "[", 
   RowBox[{"ii_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{
         RowBox[{"ii", "-", "1"}], ",", "ii", ",", "jj", ",", 
         RowBox[{"jj", "+", "1"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"ii", "+", "1"}], ",", 
           RowBox[{"jj", "-", "1"}], ",", "jj"}], "]"}], "/", 
         RowBox[{"ab", "[", 
          RowBox[{
           RowBox[{"ii", "-", "1"}], ",", "ii", ",", 
           RowBox[{"jj", "-", "1"}], ",", "jj"}], "]"}]}], "/", 
        RowBox[{"ab", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"ii", "+", "1"}], ",", "jj", ",", 
          RowBox[{"jj", "+", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"ab", "[", 
       RowBox[{
        RowBox[{"ii", "-", "1"}], ",", "ii", ",", 
        RowBox[{"ii", "+", "1"}], ",", "jj"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", 
      RowBox[{"ii", "+", "3"}], ",", 
      RowBox[{"ii", "+", "n", "-", "3"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759835752341235*^9, 3.759835776026455*^9}, {
  3.7598358066037817`*^9, 3.759835929146714*^9}, {3.759836101192595*^9, 
  3.759836124166643*^9}},ExpressionUUID->"dfaca162-bd7f-48f9-8323-\
240b25091344"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bdsLikeSymbA", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"abToStandard", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uSum", "[", 
           RowBox[{"ii", ",", "n"}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}]}], ",", 
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "1"}]}], "]"}], "*", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "2"}], ",", 
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "3"}]}], "]"}]}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "5"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "2"}], ",", 
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "3"}]}], "]"}], "*", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}]}], ",", 
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "1"}]}], "]"}]}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "9"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "-", 
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ii", "-", "1"}], ",", "ii"}], "]"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"s", "[", 
                  RowBox[{
                   RowBox[{"ii", "+", "3"}], ",", 
                   RowBox[{"ii", "+", "4"}]}], "]"}], "/", 
                 RowBox[{"s", "[", 
                  RowBox[{
                   RowBox[{"ii", "-", "3"}], ",", 
                   RowBox[{"ii", "-", "2"}]}], "]"}]}], "/", 
                RowBox[{"s", "[", 
                 RowBox[{"ii", ",", 
                  RowBox[{"ii", "+", "1"}], ",", 
                  RowBox[{"ii", "+", "2"}]}], "]"}]}], "/", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "+", "1"}], ",", 
                 RowBox[{"ii", "+", "2"}], ",", 
                 RowBox[{"ii", "+", "3"}]}], "]"}]}], "/", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "5"}], ",", 
                RowBox[{"ii", "+", "6"}]}], "]"}]}]}], ",", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"ii", "+", "1"}], ",", 
              RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"a_", "*", "b_"}], ",", "c_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "c"}], "]"}], "+", 
           RowBox[{"ct", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "p_"}], "]"}], ",", "b_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"p", "*", 
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"s", "\[Rule]", "toPl"}]}], ",", "n"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"IntegerQ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], "/", "4"}], "]"}], "\[And]", 
    RowBox[{"n", ">", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bdsLikeSymbA", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"abToStandard", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uSum", "[", 
           RowBox[{"ii", ",", "n"}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", 
                 RowBox[{"4", "*", "jj"}]}], ",", 
                RowBox[{"ii", "+", 
                 RowBox[{"4", "*", "jj"}], "+", "1"}]}], "]"}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", 
                 RowBox[{"4", "*", "jj"}], "+", "2"}], ",", 
                RowBox[{"ii", "+", 
                 RowBox[{"4", "*", "jj"}], "+", "3"}]}], "]"}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "6"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "-", 
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}], "/", 
              RowBox[{"s", "[", 
               RowBox[{"ii", ",", 
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "/", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ii", "+", "1"}], ",", 
               RowBox[{"ii", "+", "2"}], ",", 
               RowBox[{"ii", "+", "3"}]}], "]"}]}], ",", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"ii", "+", "1"}], ",", 
              RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"a_", "*", "b_"}], ",", "c_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "c"}], "]"}], "+", 
           RowBox[{"ct", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "p_"}], "]"}], ",", "b_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"p", "*", 
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"s", "\[Rule]", "toPl"}]}], ",", "n"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"IntegerQ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "/", "4"}], "]"}], "\[And]", 
    RowBox[{"n", ">", "5"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bdsLikeSymbA", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"abToStandard", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uSum", "[", 
           RowBox[{"ii", ",", "n"}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}]}], ",", 
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "1"}]}], "]"}], "*", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "2"}], ",", 
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "3"}]}], "]"}]}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "3"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ct", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "2"}], ",", 
                 RowBox[{"ii", "+", 
                  RowBox[{"4", "*", "jj"}], "+", "3"}]}], "]"}], "*", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}]}], ",", 
                 RowBox[{"ii", "-", 
                  RowBox[{"4", "*", "jj"}], "+", "1"}]}], "]"}]}], ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "7"}], ")"}], "/", "4"}]}], "}"}]}], "]"}], 
          "-", 
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"s", "[", 
                  RowBox[{
                   RowBox[{"ii", "+", "1"}], ",", 
                   RowBox[{"ii", "+", "2"}]}], "]"}], "^", "2"}], "/", 
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"ii", "-", "1"}], ",", "ii"}], "]"}]}], "/", 
               RowBox[{"s", "[", 
                RowBox[{"ii", ",", 
                 RowBox[{"ii", "+", "1"}], ",", 
                 RowBox[{"ii", "+", "2"}]}], "]"}]}], "/", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ii", "+", "1"}], ",", 
                RowBox[{"ii", "+", "2"}], ",", 
                RowBox[{"ii", "+", "3"}]}], "]"}]}], "/", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ii", "+", "3"}], ",", 
               RowBox[{"ii", "+", "4"}]}], "]"}]}], ",", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"ii", "+", "1"}], ",", 
              RowBox[{"ii", "+", "2"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"a_", "*", "b_"}], ",", "c_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "c"}], "]"}], "+", 
           RowBox[{"ct", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"ct", "[", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "p_"}], "]"}], ",", "b_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"p", "*", 
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"s", "\[Rule]", "toPl"}]}], ",", "n"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"IntegerQ", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], "/", "4"}], "]"}], "\[And]", 
    RowBox[{"n", ">", "5"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.759834801015459*^9, 3.759834824753269*^9}, {
  3.7598348848571377`*^9, 3.7598349072896976`*^9}, {3.7598350231621017`*^9, 
  3.759835186565249*^9}, {3.759835490432535*^9, 3.759835493400837*^9}, {
  3.759835728604108*^9, 3.759835737106011*^9}, {3.759835934084146*^9, 
  3.759835984557785*^9}, {3.759836083990058*^9, 3.759836084438714*^9}, {
  3.75983614927516*^9, 3.759836401073235*^9}, {3.759836459791851*^9, 
  3.7598365804447193`*^9}, {3.759836634094789*^9, 3.759836770790066*^9}, {
  3.75983680143089*^9, 3.759836834677105*^9}, {3.759836947742498*^9, 
  3.75983698460387*^9}, {3.7598370387174892`*^9, 3.7598370529527693`*^9}, {
  3.7599050353315983`*^9, 
  3.7599050442798*^9}},ExpressionUUID->"1895e937-99a6-4013-874a-cc996fb44933"],

Cell[TextData[StyleBox["For example, at six points we have:",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{
  3.759906494201285*^9},ExpressionUUID->"8e3c3212-2bad-4a16-94fe-\
242eea059631"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdsLikeSymbA", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.759905246271429*^9, 
  3.759905247887891*^9}},ExpressionUUID->"373aa6b2-cc08-475d-b67a-\
5d8d3f24b967"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.759905248262301*^9, 3.759909521219563*^9, 
  3.7599103792493134`*^9, 3.7599106575022383`*^9, 3.759911061310327*^9, 
  3.7599159515225687`*^9, 3.759938228852812*^9, 3.76001160414389*^9, 
  3.760029658351651*^9, 3.760030282524501*^9, 3.7600342666530447`*^9, 
  3.7600471590668716`*^9, 3.7600473215070257`*^9, 3.760047769910555*^9, 
  3.7601099390314293`*^9, 3.760153276346107*^9, 3.760205381041294*^9, 
  3.760290113195733*^9, 3.7602915360238657`*^9, 3.760330631189397*^9, 
  3.760342514745878*^9},ExpressionUUID->"844de0ab-2f37-4f0b-a754-\
176d7762b01f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Minimally Normalized Amplitude",
 FontColor->RGBColor[1, 0, 1]]], "Subsection",
 CellChangeTimes->{{3.759834090933515*^9, 3.759834094757827*^9}, {
  3.7598341251890287`*^9, 
  3.7598341265282593`*^9}},ExpressionUUID->"72d2a30f-54d1-4618-a939-\
05deba668f9a"],

Cell[TextData[StyleBox["The one-loop minimally-normalized amplitude is \
defined in Appendix A of the accompanying paper. Here it is generated by \
minA[n] for any n>5, and the corresponding symbol generated by minSymbA[n]. \
Note that we drop all terms involving spinor products (i.e. all Plucker \
coordinates involving the infinity twistor) in minSymbA[n].",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
  3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
  3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
  3.759904999747015*^9, 3.759905009725088*^9}, {3.7599050767687683`*^9, 
  3.7599050834669743`*^9}, {3.759905185037574*^9, 3.7599053530712233`*^9}, {
  3.759905394429949*^9, 
  3.75990550291759*^9}},ExpressionUUID->"b9f037e1-4591-45da-b546-\
5e4c5d4e9216"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "ii_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"ii", "-", "1"}], ",", "ii", ",", 
         RowBox[{"ii", "+", "1"}]}], "]"}], 
       RowBox[{"s", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"ii", "+", "1"}]}], "]"}]], "]"}], "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"ii", "+", "1"}]}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"ii", "+", "1"}], ",", 
        RowBox[{"ii", "+", "2"}]}], "]"}]], "]"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"ii", "+", "1"}], ",", 
        RowBox[{"ii", "+", "2"}]}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"ii", "+", "1"}], ",", 
        RowBox[{"ii", "+", "2"}]}], "]"}]], "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], 
    RowBox[{"Zeta", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7552306934066772`*^9, 3.755230794674144*^9}, 
   3.755233971788187*^9, {3.759008806016602*^9, 3.75900880860779*^9}, 
   3.7598253261104918`*^9, {3.759826927703732*^9, 3.7598270145448647`*^9}, 
   3.759829799263444*^9},ExpressionUUID->"b83de978-3661-4e31-ad02-\
ba1338f3c83f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"s", "@@", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "ii"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}], 
         RowBox[{"s", "@@", 
          RowBox[{"Range", "[", 
           RowBox[{"ii", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "ii", "+", "jj"}]}], "]"}]}]}], 
        RowBox[{
         RowBox[{"s", "@@", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "ii"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "ii", "+", "jj"}]}], "]"}]}], " ", 
         RowBox[{"s", "@@", 
          RowBox[{"Range", "[", 
           RowBox[{"ii", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}]}]]}]}], 
     "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"ii", "+", "jj", "-", "2"}]}], "]"}]}], 
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"ii", "+", "jj", "-", "1"}]}], "]"}]}]], "]"}], "^", 
     "2"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"ii", "-", "1"}], ",", 
          RowBox[{"ii", "+", "jj", "-", "1"}]}], "]"}]}], 
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"ii", "+", "jj", "-", "2"}]}], "]"}]}]], "]"}], "^", 
     "2"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}], 
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii", "+", "jj"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii", "+", "jj"}]}], "]"}]}], " ", 
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}]}]], "]"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "ii", "+", "jj"}]}], "]"}]}], " ", 
       RowBox[{"s", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"ii", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "@@", 
         RowBox[{"Range", "[", 
          RowBox[{"ii", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "ii", "+", "jj"}]}], "]"}]}], ")"}], 
       "2"]], "]"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.759007477225334*^9, 3.759007479817965*^9}, 
   3.7590077201278343`*^9, 3.759008578918755*^9, 3.7598253277980833`*^9, {
   3.7598270709276247`*^9, 3.7598272472290277`*^9}, {3.75982737034787*^9, 
   3.75982741250651*^9}, {3.759828920222746*^9, 
   3.759828924266943*^9}},ExpressionUUID->"a22cf3b2-7dad-4b6f-b29c-\
f08ad8b9a15d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"ii", "-", "1"}], ",", 
           RowBox[{"ii", "+", "jj", "-", "1"}]}], "]"}]}], 
        RowBox[{"s", "@@", 
         RowBox[{"Range", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"ii", "+", "jj"}]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"s", "@@", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"ii", "-", "1"}], ",", 
           RowBox[{"ii", "+", "jj"}]}], "]"}]}], 
        RowBox[{"s", "@@", 
         RowBox[{"Range", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"ii", "+", "jj", "-", "1"}]}], "]"}]}]}]]}]}], "]"}], "+", 
   
   RowBox[{
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "@@", 
       RowBox[{"Range", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"ii", "+", "jj"}]}], "]"}]}], 
      RowBox[{"s", "@@", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"ii", "-", "1"}], ",", 
         RowBox[{"ii", "+", "jj"}]}], "]"}]}]], "]"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "@@", 
       RowBox[{"Range", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"ii", "+", "jj"}]}], "]"}]}], 
      RowBox[{"s", "@@", 
       RowBox[{"Range", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"ii", "+", "jj", "-", "1"}]}], "]"}]}]], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7552317143887568`*^9, 3.755231719285223*^9}, {
   3.7552317987120934`*^9, 3.755231858201694*^9}, {3.755232005702127*^9, 
   3.755232109768628*^9}, {3.7552321480981216`*^9, 3.755232244778882*^9}, 
   3.755233974086356*^9, {3.759008589118319*^9, 3.759008591124511*^9}, {
   3.75900866414412*^9, 3.759008665500122*^9}, 3.759008773566298*^9, 
   3.759825330230798*^9, {3.759827252269258*^9, 3.759827277166924*^9}, {
   3.759827309413562*^9, 3.7598273660903063`*^9}, {3.759827397067868*^9, 
   3.759827410223177*^9}},ExpressionUUID->"8e3923b3-403d-4a26-8129-\
047b5c3ed0e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"minA", "[", 
   RowBox[{"n_", "?", "EvenQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sToStandard", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "ii", "]"}], "+", 
        RowBox[{"g", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"n", "/", "2"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"ii", ",", "r"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], ",", "n"}], "]"}], "/;", 
   RowBox[{"n", ">", "5"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minA", "[", 
   RowBox[{"n_", "?", "OddQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sToStandard", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "ii", "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"ii", ",", "r"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], ",", "n"}], "]"}], "/;", 
   RowBox[{"n", ">", "5"}]}]}]}], "Input",
 CellChangeTimes->{{3.755232312408882*^9, 3.755232352248455*^9}, {
   3.755232402903164*^9, 3.755232437608616*^9}, {3.755233629486382*^9, 
   3.755233630877244*^9}, {3.755233977198215*^9, 3.755233984126299*^9}, 
   3.7588922731569157`*^9, 3.7588933896852417`*^9, {3.759827479999782*^9, 
   3.75982750833381*^9}, {3.7598275485249043`*^9, 3.759827567750453*^9}, {
   3.759830295507061*^9, 3.759830316058107*^9}, {3.759830349811081*^9, 
   3.7598303500299797`*^9}, {3.759905356686125*^9, 
   3.759905361607224*^9}},ExpressionUUID->"3161a438-5996-4da6-9beb-\
18c4af765eb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"minSymbA", "[", 
   RowBox[{"n_", "?", "EvenQ"}], "]"}], ":=", 
  RowBox[{"abToStandard", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "ii", "]"}], "+", 
        RowBox[{"g", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"n", "/", "2"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"ii", ",", "r"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], "/.", "toSymbol"}], ",", 
    "n"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minSymbA", "[", 
   RowBox[{"n_", "?", "OddQ"}], "]"}], ":=", 
  RowBox[{"abToStandard", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "ii", "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"ii", ",", "r"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], "/.", "toSymbol"}], ",", 
    "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7598303217651587`*^9, 3.7598303536187468`*^9}, {
  3.759830420470235*^9, 3.7598304281906137`*^9}, {3.759833484964951*^9, 
  3.7598334914530354`*^9}, {3.759905386318101*^9, 
  3.759905386984017*^9}},ExpressionUUID->"e5928942-d1be-493f-9595-\
85d2c1281e62"],

Cell[TextData[StyleBox["For example, at six points we have:",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
  3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
  3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
  3.759904999747015*^9, 3.759905009725088*^9}, {3.7599050767687683`*^9, 
  3.7599050834669743`*^9}, {3.759905185037574*^9, 3.7599053530712233`*^9}, {
  3.759905394429949*^9, 3.75990550291759*^9}, {3.759906378784005*^9, 
  3.759906385223049*^9}},ExpressionUUID->"2ee15aaa-533a-4762-b273-\
890153ea6325"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minA", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.7599053659305696`*^9, 
  3.7599053674537687`*^9}},ExpressionUUID->"e1fa67b2-e796-42fc-b23b-\
202be6afed24"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "2"], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "6"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "6"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "1"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "6"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "6"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "3"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "1"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}]], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}]], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "1"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "1"}], "]"}], 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4"}], "]"}]], "]"}], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "1"}], "]"}]}]], "]"}]}], "+", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]]}]}], "]"}], "+", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]]}]}], "]"}], "+", 
  RowBox[{"PolyLog", "[", 
   RowBox[{"2", ",", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "1"}], "]"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.759905367750462*^9, 3.7599095273711777`*^9, 
  3.759910381847908*^9, 3.759910658938342*^9, 3.759911062842063*^9, 
  3.759915951764679*^9, 3.759938229509119*^9, 3.760011604815404*^9, 
  3.7600296591070557`*^9, 3.760030283020995*^9, 3.760034268538658*^9, 
  3.760047162795417*^9, 3.7600473241055727`*^9, 3.760047770357294*^9, 
  3.7601099397254467`*^9, 3.76015327768445*^9, 3.760291537191544*^9, 
  3.7603306341302433`*^9, 
  3.7603425171271048`*^9},ExpressionUUID->"193678ad-770c-4d2d-a166-\
1dbefc437b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minSymbA", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.759905370244214*^9, 
  3.7599053726819077`*^9}},ExpressionUUID->"6e8dd982-e59d-4384-9b98-\
4b87ee9b38d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
     RowBox[{"ab", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ab", "[", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "\[CircleTimes]", 
   RowBox[{"ab", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.759905373003981*^9, 3.7599095279699707`*^9, 
  3.759910382185116*^9, 3.759910659804338*^9, 3.75991106351101*^9, 
  3.759915951914247*^9, 3.759938229755067*^9, 3.760011604974156*^9, 
  3.7600296593051777`*^9, 3.76003028344066*^9, 3.760034268829446*^9, 
  3.7600471630955353`*^9, 3.76004732499161*^9, 3.7600477704816027`*^9, 
  3.760109940310832*^9, 3.760153279261075*^9, 3.760291537367393*^9, 
  3.760342518226099*^9},ExpressionUUID->"647e932a-38bc-4606-8093-\
fa25800c7fa3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Two-Loop Amplitudes",
 FontColor->RGBColor[1, 0, 1]]], "Subsection",
 CellChangeTimes->{{3.759837309977902*^9, 3.759837325327022*^9}, {
  3.759906430441544*^9, 
  3.759906437046476*^9}},ExpressionUUID->"54abb3ba-ed1a-4ab8-9b01-\
0182eebc6f96"],

Cell[TextData[StyleBox["The two-loop BDS-like and minimally-normalized \
amplitudes can be computed from the two-loop remainder function using eqs. \
(4.15) and (4.18). The symbol of the two-loop remainder function can be \
generated using the notebook accompanying arXiv:1105.5606 by Simon \
Caron-Huot. We include the first few cases in the file \
\[OpenCurlyDoubleQuote]remainder_symb.dat\[CloseCurlyDoubleQuote], and \
illustrate how to use it to compute the properly-normalized two-loop \
amplitudes below.",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
  3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
  3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
  3.759904999747015*^9, 3.759905009725088*^9}, {3.7599050767687683`*^9, 
  3.7599050834669743`*^9}, {3.759905185037574*^9, 3.7599053530712233`*^9}, {
  3.759905394429949*^9, 3.7599057701081123`*^9}, {3.7599060405278997`*^9, 
  3.759906158093731*^9}, {3.759906253079224*^9, 3.759906254285335*^9}, {
  3.759906459067786*^9, 3.7599064775284348`*^9}, {3.759907285686954*^9, 
  3.759907309828546*^9}, {3.759907353036303*^9, 3.7599074523968067`*^9}, {
  3.7599075012829657`*^9, 3.759907654923225*^9}, {3.7599096526992893`*^9, 
  3.759909697788876*^9}},ExpressionUUID->"174de466-2f5c-4dd6-b927-\
3fa5b247289e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<remainder_symb.dat\>\"", "]"}], ";"}]], "Input",Exp\
ressionUUID->"2b4ce275-6f57-4542-92e6-eebca835f412"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneLoopShuffle", "[", "symb_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "@", 
       RowBox[{"Outer", "[", 
        RowBox[{"shuffle", ",", 
         RowBox[{"List", "@@", "symb"}], ",", 
         RowBox[{"List", "@@", "symb"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"shuffle", "[", 
         RowBox[{
          RowBox[{"const_", "*", 
           RowBox[{"ct", "[", "t1__", "]"}]}], ",", "t2_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"const", "*", 
          RowBox[{"shuffle", "[", 
           RowBox[{
            RowBox[{"ct", "[", "t1", "]"}], ",", "t2"}], "]"}]}], "/;", 
         RowBox[{"NumericQ", "[", "const", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"shuffle", "[", 
        RowBox[{"t1_", ",", 
         RowBox[{"const_", "*", 
          RowBox[{"ct", "[", "t2__", "]"}]}]}], "]"}], ":>", 
       RowBox[{
        RowBox[{"const", "*", 
         RowBox[{"shuffle", "[", 
          RowBox[{"t1", ",", 
           RowBox[{"ct", "[", "t2", "]"}]}], "]"}]}], "/;", 
        RowBox[{"NumericQ", "[", "const", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"shuffle", "[", 
       RowBox[{
        RowBox[{"ct", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ",", 
        RowBox[{"ct", "[", 
         RowBox[{"c_", ",", "d_"}], "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"ct", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{"c", ",", "a", ",", "b", ",", "d"}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{"c", ",", "a", ",", "d", ",", "b"}], "]"}], "+", 
       RowBox[{"ct", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}]}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.759906683136188*^9, 3.759906896971293*^9}, {
  3.7599069872329807`*^9, 3.759907020066132*^9}, {3.759907164851918*^9, 
  3.759907252337796*^9}},ExpressionUUID->"624764da-3a70-4f58-b4a2-\
3ce0d393621d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bdsLikeTwoLoopSymbA", "[", "n_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"R2symb", "[", "n", "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"oneLoopShuffle", "[", 
       RowBox[{"bdsLikeSymbA", "[", "n", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.759908917058406*^9, 3.759908929752903*^9}, {
  3.759908965243322*^9, 3.7599090063251762`*^9}, {3.759909560233574*^9, 
  3.759909565534409*^9}, {3.7599106302013273`*^9, 
  3.7599106360459223`*^9}},ExpressionUUID->"d3e85042-2384-4d86-bf50-\
a8af2aca93c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"minTwoLoopSymbA", "[", "n_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"R2symb", "[", "n", "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"oneLoopShuffle", "[", 
       RowBox[{"minSymbA", "[", "n", "]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.759909605321241*^9, 3.759909618066972*^9}, {
  3.759910619834537*^9, 
  3.759910627854514*^9}},ExpressionUUID->"15a533b8-3988-4b7b-9d89-\
56ae4d53afe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Check Cluster Adjacency",
 FontColor->RGBColor[1, 0, 1]]], "Subsection",
 CellChangeTimes->{{3.759837309977902*^9, 
  3.759837325327022*^9}},ExpressionUUID->"8581ecdd-7658-44df-b714-\
2825ea92fbee"],

Cell[TextData[StyleBox["The cluster adjacency of any polylogarithm whose \
symbol letters are drawn from cluster coordinates in Gr(k,n) can be checked \
by computing the Sklyanin bracket between all coordinates that appear in \
adjacent entries of the symbol.  The function allAdjacentCoordinates[symb] \
enumerates all pairs of coordinates that appear in adjacent entries of symb. \
and the Sklyanin bracket can then be computed on each of these pairs a1, a2 \
as sklyaninBr[Log[a1],Log[a2]].",
 FontSize->18,
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{{3.759904171413162*^9, 3.759904183162321*^9}, {
   3.759904222220039*^9, 3.7599043608684473`*^9}, {3.7599045062391043`*^9, 
   3.759904546889917*^9}, {3.759904859962432*^9, 3.759904895460114*^9}, {
   3.759904999747015*^9, 3.759905009725088*^9}, {3.7599050767687683`*^9, 
   3.7599050834669743`*^9}, {3.759905185037574*^9, 3.7599053530712233`*^9}, {
   3.759905394429949*^9, 3.7599057701081123`*^9}, {3.7599060405278997`*^9, 
   3.759906158093731*^9}, {3.759906253079224*^9, 3.759906254285335*^9}, {
   3.759906459067786*^9, 3.7599064775284348`*^9}, 
   3.762533320948956*^9},ExpressionUUID->"6dc85c80-c2da-421a-8f8b-\
3e362c0187fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allAdjacentCoordinates", "[", "symb_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"symb", ",", 
       RowBox[{"ct", "[", "___", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"ct", "[", "tt__", "]"}], "\[RuleDelayed]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ct", "@@", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "tt", "}"}], "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"{", "tt", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"ii", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "tt", "}"}], "]"}], "-", "1"}]}], "}"}]}], "]"}]}]}],
     "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759904612590515*^9, 3.7599046440093813`*^9}, {
  3.759905891591104*^9, 3.75990599716689*^9}, {3.760351052789425*^9, 
  3.760351053302133*^9}},ExpressionUUID->"4ef286ef-298b-40c9-87ab-\
58311f1e5682"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sklyaninBr", "[", 
   RowBox[{"var1_", ",", "var2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"highestIndex", "=", 
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"List", "@@@", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"var1", ",", "var2"}], "}"}], "/.", 
               "capReplacements"}], ",", "_ab", ",", "Infinity"}], "]"}]}], 
           "]"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}]}], ",", "momentumTwistorVar1", ",", 
      "momentumTwistorVar2", ",", "zMat"}], "}"}], ",", 
    RowBox[{
     RowBox[{"zMat", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"y", "[", 
            RowBox[{"a", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "5", ",", "highestIndex"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"momentumTwistorVar1", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"var1", "/.", "capReplacements"}], "/.", 
        RowBox[{
         RowBox[{"ab", "[", "tt__", "]"}], "\[RuleDelayed]", 
         RowBox[{"Det", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"zMat", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "ii"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"{", "tt", "}"}]}], "}"}]}], "]"}], "]"}]}]}], "]"}]}], 
     ";", 
     RowBox[{"momentumTwistorVar2", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"var2", "/.", "capReplacements"}], "/.", 
        RowBox[{
         RowBox[{"ab", "[", "tt__", "]"}], "\[RuleDelayed]", 
         RowBox[{"Det", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"zMat", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "ii"}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"{", "tt", "}"}]}], "}"}]}], "]"}], "]"}]}]}], "]"}]}], 
     ";", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{
             RowBox[{"indices", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "-", 
             RowBox[{"indices", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"Sign", "[", 
            RowBox[{
             RowBox[{"indices", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "-", 
             RowBox[{"indices", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"y", "[", 
          RowBox[{
           RowBox[{"indices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"indices", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "*", 
         RowBox[{"y", "[", 
          RowBox[{
           RowBox[{"indices", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"indices", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "*", 
         RowBox[{"D", "[", 
          RowBox[{"momentumTwistorVar1", ",", 
           RowBox[{"y", "@@", 
            RowBox[{"Take", "[", 
             RowBox[{"indices", ",", "2"}], "]"}]}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"momentumTwistorVar2", ",", 
            RowBox[{"y", "@@", 
             RowBox[{"Take", "[", 
              RowBox[{"indices", ",", 
               RowBox[{"-", "2"}]}], "]"}]}]}], "]"}], "/", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"indices", ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "i", ",", "b", ",", "j"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "5", ",", "highestIndex"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "5", ",", "highestIndex"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "4"}], "}"}]}], "]"}], ",", "3"}], "]"}]}], 
         "}"}]}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759824492233549*^9, 3.759824502738003*^9}, {
   3.759824547887849*^9, 3.759824594386175*^9}, {3.759824946014323*^9, 
   3.759825060021056*^9}, {3.759825091735606*^9, 3.759825113859344*^9}, 
   3.759827384000408*^9, {3.759834069876783*^9, 3.759834077864317*^9}, {
   3.759834683047205*^9, 3.7598346942995462`*^9}, {3.759910276205441*^9, 
   3.759910301271306*^9}, 
   3.75991044145757*^9},ExpressionUUID->"7838a1ad-a76f-4a78-bd1a-\
cd28276ebbce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allAdjacentCoordinates", "[", 
   RowBox[{"bdsLikeSymbA", "[", "6", "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"ct", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"sklyaninBr", "[", 
    RowBox[{
     RowBox[{"Log", "[", "a", "]"}], ",", 
     RowBox[{"Log", "[", "b", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.759905933098225*^9, 3.759905937187886*^9}, 
   3.759906008115512*^9, 
   3.762533321591453*^9},ExpressionUUID->"5b2a9961-d1f3-42b7-b3df-\
59bd61112cdd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.759905937421224*^9, 3.759906008480381*^9}, 
   3.75990616053502*^9, 3.759909543298662*^9, 3.759910395965859*^9, 
   3.759910666813365*^9, 3.7599110698612747`*^9, 3.759915966468731*^9, 
   3.7599382454776154`*^9, 3.760011621808833*^9, 3.7600302971421537`*^9, 
   3.7600471834284973`*^9, 3.760047341642465*^9, 3.760153317015295*^9, 
   3.760291551832515*^9, 
   3.760342525334955*^9},ExpressionUUID->"699c3d98-1d26-489c-a6ba-\
2fafeb57f542"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allAdjacentCoordinates", "[", 
   RowBox[{"minSymbA", "[", "6", "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"ct", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"sklyaninBr", "[", 
    RowBox[{
     RowBox[{"Log", "[", "a", "]"}], ",", 
     RowBox[{"Log", "[", "b", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.759906029288349*^9, 3.759906031983033*^9}, 
   3.7625333223498793`*^9},ExpressionUUID->"d820a76d-f196-49b5-b105-\
58c227d1a9cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.759906032349145*^9, 3.759906160751267*^9, 
  3.75990954436563*^9, 3.759910396182479*^9, 3.7599106670793667`*^9, 
  3.759911070106558*^9, 3.759915966578367*^9, 3.759938245809689*^9, 
  3.760047341943838*^9, 3.760153317456555*^9, 3.760291552086713*^9, 
  3.7603425254898167`*^9},ExpressionUUID->"7325387e-8834-4920-a88d-\
74d9e200d716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allAdjacentCoordinates", "[", 
   RowBox[{"bdsLikeTwoLoopSymbA", "[", "6", "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"ct", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"sklyaninBr", "[", 
    RowBox[{
     RowBox[{"Log", "[", "a", "]"}], ",", 
     RowBox[{"Log", "[", "b", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.759909081775495*^9, 3.759909090235609*^9}, 
   3.759909797476726*^9, 
   3.762533323021824*^9},ExpressionUUID->"b7173245-acc7-43da-9546-\
af9315bcce3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.759909545286973*^9, 3.75990956770089*^9}, 
   3.7599097979610043`*^9, 3.759910396425147*^9, 3.759910667421566*^9, 
   3.759911070582906*^9, 3.759915966928586*^9, 3.75993824637893*^9, 
   3.760291552540661*^9, 
   3.760342526028242*^9},ExpressionUUID->"060c6919-78ac-4018-bf5e-\
e4b319d70b3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allAdjacentCoordinates", "[", 
   RowBox[{"minTwoLoopSymbA", "[", "6", "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"ct", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"sklyaninBr", "[", 
    RowBox[{
     RowBox[{"Log", "[", "a", "]"}], ",", 
     RowBox[{"Log", "[", "b", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.759909625965317*^9, 3.759909627722063*^9}, 
   3.759909801254444*^9, 
   3.762533323735565*^9},ExpressionUUID->"5a134b8a-9753-4a41-929c-\
5c3de5e730a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.759909628133973*^9, 3.759909801756978*^9, 
  3.759910396646008*^9, 3.759910668034729*^9, 3.759911071673818*^9, 
  3.759915967246765*^9, 3.759938246860091*^9, 3.76029155291821*^9, 
  3.760342526307324*^9},ExpressionUUID->"3df54205-7eb2-4447-9d90-\
f7e29e4e6b59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{
   RowBox[{"allAdjacentCoordinates", "[", 
    RowBox[{"minTwoLoopSymbA", "[", "8", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"sklyaninBr", "[", 
     RowBox[{
      RowBox[{"Log", "[", "a", "]"}], ",", 
      RowBox[{"Log", "[", "b", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7599382454187317`*^9, 3.759938245960309*^9}, 
   3.762533324569367*^9},ExpressionUUID->"b101adc3-d303-4b68-9837-\
0dc3f4f2c970"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.759938293450322*^9, 3.760291584086473*^9, 
  3.760342558780395*^9},ExpressionUUID->"8e76eba3-f659-426c-98fa-\
7962d2f4fe37"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1548, 855},
WindowMargins->{{Automatic, 51}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1161, 17, 142, "Text",ExpressionUUID->"f3ec6aa2-5eb0-457f-aaf8-0a62067afb0c"],
Cell[CellGroupData[{
Cell[1744, 41, 223, 4, 54, "Subsection",ExpressionUUID->"9e3c32fb-e216-4c89-8fa7-6e9a884c491a"],
Cell[1970, 47, 593, 10, 64, "Text",ExpressionUUID->"55b256df-41ce-4e55-95a5-4c7ac1e4061d"],
Cell[2566, 59, 249, 6, 30, "Input",ExpressionUUID->"4157b8dc-09bf-47fa-8af3-825119f470de"],
Cell[2818, 67, 283, 7, 30, "Input",ExpressionUUID->"7d4deaa2-e1cb-4380-8271-9f92f3fc1421"],
Cell[3104, 76, 5030, 140, 136, "Input",ExpressionUUID->"49fbc31a-1f28-43e7-bafc-7dfd252e9d36"],
Cell[8137, 218, 581, 17, 30, "Input",ExpressionUUID->"83af05fe-b50f-4169-bcc1-cde63853ef12"],
Cell[8721, 237, 578, 17, 30, "Input",ExpressionUUID->"5578010b-b1dd-470e-9ff6-0d879714a9b6"],
Cell[9302, 256, 13671, 355, 283, "Input",ExpressionUUID->"dd44e615-7e69-44ea-a56f-63b18d4b215f"],
Cell[22976, 613, 1885, 51, 52, "Input",ExpressionUUID->"b108623b-2530-4017-926e-db8db074f05a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24898, 669, 279, 5, 54, "Subsection",ExpressionUUID->"f0a93907-b7e4-4dd5-8239-10cda8e61f72"],
Cell[25180, 676, 691, 11, 38, "Text",ExpressionUUID->"30243d8e-e6f8-493a-9fe8-d831331883a1"],
Cell[25874, 689, 1405, 38, 30, "Input",ExpressionUUID->"dfaca162-bd7f-48f9-8323-240b25091344"],
Cell[27282, 729, 13745, 369, 367, "Input",ExpressionUUID->"1895e937-99a6-4013-874a-cc996fb44933"],
Cell[41030, 1100, 225, 5, 38, "Text",ExpressionUUID->"8e3c3212-2bad-4a16-94fe-242eea059631"],
Cell[CellGroupData[{
Cell[41280, 1109, 191, 4, 30, "Input",ExpressionUUID->"373aa6b2-cc08-475d-b67a-5d8d3f24b967"],
Cell[41474, 1115, 10065, 252, 203, "Output",ExpressionUUID->"844de0ab-2f37-4f0b-a754-176d7762b01f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51588, 1373, 282, 5, 54, "Subsection",ExpressionUUID->"72d2a30f-54d1-4618-a939-05deba668f9a"],
Cell[51873, 1380, 895, 14, 64, "Text",ExpressionUUID->"b9f037e1-4591-45da-b546-5e4c5d4e9216"],
Cell[52771, 1396, 1444, 43, 51, "Input",ExpressionUUID->"b83de978-3661-4e31-ad02-ba1338f3c83f"],
Cell[54218, 1441, 4066, 125, 96, "Input",ExpressionUUID->"a22cf3b2-7dad-4b6f-b29c-f08ad8b9a15d"],
Cell[58287, 1568, 2191, 61, 51, "Input",ExpressionUUID->"8e3923b3-403d-4a26-8129-047b5c3ed0e6"],
Cell[60481, 1631, 2214, 60, 52, "Input",ExpressionUUID->"3161a438-5996-4da6-9beb-18c4af765eb3"],
Cell[62698, 1693, 1908, 56, 52, "Input",ExpressionUUID->"e5928942-d1be-493f-9595-85d2c1281e62"],
Cell[64609, 1751, 641, 10, 38, "Text",ExpressionUUID->"2ee15aaa-533a-4762-b273-890153ea6325"],
Cell[CellGroupData[{
Cell[65275, 1765, 187, 4, 30, "Input",ExpressionUUID->"e1fa67b2-e796-42fc-b23b-202be6afed24"],
Cell[65465, 1771, 12651, 415, 266, "Output",ExpressionUUID->"193678ad-770c-4d2d-a166-1dbefc437b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78153, 2191, 189, 4, 30, "Input",ExpressionUUID->"6e8dd982-e59d-4384-9b98-4b87ee9b38d8"],
Cell[78345, 2197, 9986, 251, 203, "Output",ExpressionUUID->"647e932a-38bc-4606-8093-fa25800c7fa3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88380, 2454, 267, 5, 54, "Subsection",ExpressionUUID->"54abb3ba-ed1a-4ab8-9b01-0182eebc6f96"],
Cell[88650, 2461, 1394, 21, 90, "Text",ExpressionUUID->"174de466-2f5c-4dd6-b927-3fa5b247289e"],
Cell[90047, 2484, 156, 3, 30, "Input",ExpressionUUID->"2b4ce275-6f57-4542-92e6-eebca835f412"],
Cell[90206, 2489, 2298, 61, 94, "Input",ExpressionUUID->"624764da-3a70-4f58-b4a2-3ce0d393621d"],
Cell[92507, 2552, 625, 16, 47, "Input",ExpressionUUID->"d3e85042-2384-4d86-bf50-a8af2aca93c6"],
Cell[93135, 2570, 516, 15, 47, "Input",ExpressionUUID->"15a533b8-3988-4b7b-9d89-56ae4d53afe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93688, 2590, 222, 4, 54, "Subsection",ExpressionUUID->"8581ecdd-7658-44df-b714-2825ea92fbee"],
Cell[93913, 2596, 1210, 18, 90, "Text",ExpressionUUID->"6dc85c80-c2da-421a-8f8b-3e362c0187fe"],
Cell[95126, 2616, 1301, 35, 30, "Input",ExpressionUUID->"4ef286ef-298b-40c9-87ab-58311f1e5682"],
Cell[96430, 2653, 5234, 134, 178, "Input",ExpressionUUID->"7838a1ad-a76f-4a78-bd1a-cd28276ebbce"],
Cell[CellGroupData[{
Cell[101689, 2791, 536, 14, 30, "Input",ExpressionUUID->"5b2a9961-d1f3-42b7-b3df-59bd61112cdd"],
Cell[102228, 2807, 1721, 46, 50, "Output",ExpressionUUID->"699c3d98-1d26-489c-a6ba-2fafeb57f542"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103986, 2858, 508, 13, 30, "Input",ExpressionUUID->"d820a76d-f196-49b5-b105-58c227d1a9cb"],
Cell[104497, 2873, 1585, 44, 50, "Output",ExpressionUUID->"7325387e-8834-4920-a88d-74d9e200d716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106119, 2922, 543, 14, 30, "Input",ExpressionUUID->"b7173245-acc7-43da-9546-af9315bcce3f"],
Cell[106665, 2938, 3156, 97, 88, "Output",ExpressionUUID->"060c6919-78ac-4018-bf5e-e4b319d70b3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109858, 3040, 539, 14, 30, "Input",ExpressionUUID->"5a134b8a-9753-4a41-929c-5c3de5e730a0"],
Cell[110400, 3056, 3121, 95, 88, "Output",ExpressionUUID->"3df54205-7eb2-4447-9d90-f7e29e4e6b59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113558, 3156, 567, 14, 30, "Input",ExpressionUUID->"b101adc3-d303-4b68-9837-0dc3f4f2c970"],
Cell[114128, 3172, 332, 9, 50, "Output",ExpressionUUID->"8e76eba3-f659-426c-98fa-7962d2f4fe37"]
}, Open  ]]
}, Open  ]]
}
]
*)


